Quantum algorithm for imaginary-time Green's functions

Green's function methods lead to ab initio, systematically improvable simulations of molecules and materials while providing access to multiple experimentally observable properties such as the density of states and the spectral function. The calculation of the exact one-particle Green's function remains a significant challenge for classical computers and was attempted only on very small systems. Here, we present a hybrid quantum-classical algorithm to calculate the imaginary-time one-particle Green's function. The proposed algorithm combines variational quantum eigensolver and quantum subspace expansion to calculate Green's function in Lehmann's representation. We demonstrate the validity of this algorithm by simulating H$_2$ and H$_4$ on quantum simulators and on IBM's quantum devices.

==> make_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
from   mpl_toolkits.axes_grid.inset_locator import (inset_axes, InsetPosition, mark_inset)
import os

def get_energy(fname,last=True):
    E = np.load(fname,allow_pickle=True).item()['E']
    if(last): return(E[len(E)-1])
    return E

def scatterplot(ax,X,Y,c,lw,ls,marker='o',legend='',s=100,empty=False):
    if(empty):
      ax.plot(X,Y,color=c[1],lw=lw,ls=ls,zorder=1)
      ax.scatter(X,Y,color='none',edgecolors=c[1],marker=marker,linewidths=lw,ls=ls,s=s,label=legend,zorder=2)
    else:
      ax.plot(X,Y,color=c[1],lw=lw,ls=ls,zorder=1)
      ax.scatter(X,Y,color=c[0],edgecolors=c[1],marker=marker,linewidths=lw,ls=ls,s=s,label=legend,zorder=2)

def fill_panel(pan,xlabel,xlim,xticks,xticklabels,ylabel,ylim,yticks,yticklabels,p=20.0,q=15.0,fontsize=None):
    x0,x1 = xlim
    xlim  = [x0-(x1-x0)/p,x1+(x1-x0)/p]
    pan.set_xlabel(xlabel,fontsize=fontsize)
    pan.set_xlim(xlim)
    pan.set_xticks(xticks)
    pan.set_xticklabels(xticklabels,fontsize=fontsize)
    pan.set_ylabel(ylabel,fontsize=fontsize)
    y0,y1 = ylim
    ylim  = [y0-(y1-y0)/q,y1+(y1-y0)/q]
    pan.set_ylim(ylim)
    pan.set_yticks(yticks)
    pan.set_yticklabels(yticklabels,fontsize=fontsize)
    pan.tick_params(direction='in',which='both')

# ---------------------

# use size and L to ensure fonts are readable
from matplotlib import rc
rc('font',**{'family':'serif','serif':['cmu serif'],'size':15})
rc('text', usetex=True)

L        = 7.0
fig,ax   = plt.subplots(2,1,figsize=(L,2*0.55*L))
fig.subplots_adjust(hspace=0.0,wspace=0.0,bottom=0.2,top=0.8,left=0.2,right=0.75)

# ---------------------

# fake data

x        = np.arange(-6,6+1e-4,1e-2)
y_scf_re = 0.10/(1.4+x**2)
y_fci_re = 0.08/(1.2+x**2)
y_qse_re = y_fci_re+1e-8/(1.0+x**2)

y_scf_im = -1.0*x/(1.4+x**2)
y_fci_im = -0.8*x/(1.2+x**2)
y_qse_im = y_fci_im-1e-8*x/(1.0+x**2)

# ------------------------

ax[0].plot(x,y_scf_re,color='blue',ls=':',label='SCF')
ax[0].plot(x,y_fci_re,color='orange',ls='--',label='FCI')
ax[0].plot(x,y_qse_re,color='green',ls='-.',label='VQE+QSE (sv)')

ins0 = plt.axes([0,0,1,1])
pos0 = InsetPosition(ax[0],[0.68,0.59,0.30,0.37])
ins0.set_axes_locator(pos0)
ins0.plot(x,y_qse_re-y_fci_re,color='blue',ls='-')
fill_panel(ins0,r'$\iota \omega$ [1/$E_h$]',[-6,6],[-6+6*x for x in range(3)],['%d'%(-6+6*x) for x in range(3)],
                r'$\Delta\mathrm{Re}[G]$ [$10^{-8}/E_h$]',[-2*1e-8,2*1e-8],
                [-2*1e-8+2*1e-8*x for x in range(3)],
                ['%.0f'%(-2+2*x)  for x in range(3)],p=1000.0,q=1000.0,fontsize=9)
fill_panel(ax[0],r'',[-6,6],[-6+2*x for x in range(7)],['' for x in range(7)],
                 r'$\mathrm{Re}[G_{00}(\iota \omega)]$ [$1/E_h$]',[-0.02,0.10],
                 [-0.02+0.02*x for x in range(7)],
                 ['%.2f'%(-0.02+0.02*x) for x in range(7)],p=15.0)

# ------------------------

ax[1].plot(x,y_scf_im,color='blue',ls=':')
ax[1].plot(x,y_fci_im,color='orange',ls='--')
ax[1].plot(x,y_qse_im,color='green',ls='-.')

ins1 = plt.axes([0,0,1,1])
pos1 = InsetPosition(ax[1],[0.68,0.59,0.30,0.37])
ins1.set_axes_locator(pos1)
ins1.plot(x,y_qse_im-y_fci_im,color='blue',ls='-')
fill_panel(ins1,r'$\iota \omega$ [1/$E_h$]',[-6,6],[-6+6*x for x in range(3)],['%d'%(-6+6*x) for x in range(3)],
                r'$\Delta\mathrm{Im}[G]$ [$10^{-8}/E_h$]',[-2*1e-8,2*1e-8],
                [-2*1e-8+2*1e-8*x for x in range(3)],
                ['%.0f'%(-2+2*x)  for x in range(3)],p=1000.0,q=1000.0,fontsize=9)
fill_panel(ax[1],r'frequency $\iota \omega$  [$1/E_h$]',[-6,6],[-6+2*x for x in range(7)],['%.1f'%(-6+2*x) for x in range(7)],
                 r'$\mathrm{Im}[G_{00}(\iota \omega)]$ [1/$E_h$]',[-0.8,0.8],
                 [-0.8+0.2*x for x in range(9)],
                 ['%.1f'%(-0.8+0.2*x) for x in range(9)],p=15.0)

# ------------------------

h,l = ax[0].get_legend_handles_labels()
x0L,y0L,dxL,dyL = -0.01,1.02,1.0,0.5
ax[0].legend(h,l,fancybox=True,shadow=True,ncol=3,loc=3,
             bbox_to_anchor=(x0L,y0L,dxL,dyL),handlelength=1.5,handletextpad=0.3,columnspacing=1.5,labelspacing=0.3,fontsize=13)
fname = 'fig1.eps'
fig.savefig(fname,format='eps')
os.system('ps2epsi '+fname)
os.system('mv '+fname+'i '+fname)


